A Comprehensive Low and High-level Feature Analysis for Early Rumor Detection on Twitter

Recent work have done a good job in modeling rumors and detecting them over microblog streams. However, the performance of their automatic approaches are not relatively high when looking early in the diffusion. A first intuition is that, at early stage, most of the aggregated rumor features (e.g., propagation features) are not mature and distinctive enough. The objective of rumor debunking in microblogs, however, are to detect these misinformation as early as possible. In this work, we leverage neural models in learning the hidden representations of individual rumor-related tweets at the very beginning of a rumor. Our extensive experiments show that the resulting signal improves our classification performance over time, significantly within the first 10 hours. To deepen the understanding of these low and high-level features in contributing to the model performance over time, we conduct an extensive study on a wide range of high impact rumor features for the 48 hours range. The end model that engages these features are shown to be competitive, reaches over 90% accuracy and out-performs strong baselines in our carefully cured dataset.

==> images/parseFeatures.py <==
import json
import sys
import pandas as pd
import seaborn as sns

import matplotlib.pyplot as plt

sns.set_color_codes()



d = {}
ms = {} # munich shooting
with open(sys.argv[1], mode='r') as reader:
  ln = 0
  for line in reader:
   ln += 1
  
   JSON = json.loads(line)
   data = JSON['features']
   if ln == 35:
     # Munich shooting
     # eventID = 211 -- line 35
     for i in range(0,12):
       f =  "F" + str(i)
       ms[i] = [data[f][sys.argv[3]]]
   for i in range(0,12):
     f =  "F" + str(i)
     if i in d:
       d[i].append(data[f][sys.argv[3]])
     else:
       d[i] = [data[f][sys.argv[3]]]

r = {}
with open(sys.argv[2], mode='r') as reader:
  for line in reader:
    JSON = json.loads(line)
    data = JSON['features']
    for i in range(0,12):
      f = "F" + str(i)
      if i in r:
        r[i].append(data[f][sys.argv[3]])
      else:
        r[i] = [data[f][sys.argv[3]]]

rdf = pd.DataFrame(r)

rdf.index.name='event'
stacked = rdf.stack()
rdf = stacked.reset_index(name=sys.argv[3])
rdf['type'] = "rumor"



#for key, value in d.iteritems():
  #print key, value 
m_df = pd.DataFrame(ms)

m_df = m_df.transpose()

m_df.reset_index(level=0, inplace=True)


m_df.columns = ['hour',sys.argv[3]]
df = pd.DataFrame(d)
#df = df.transpose()
df.index.name='event'
stacked = df.stack()
df = stacked.reset_index(name=sys.argv[3])
df['type'] = "news"

df = rdf.append(df)

# change column name
df.columns = ['event', 'hour',  sys.argv[3], 'type']
print df

print m_df
fig, ax = plt.subplots()
#### heat map ####
#df = df.pivot
#sns.heatmap(x="level_1", y=sys.argv[3], data=df)
sns.set_style("ticks")

#### point plot ####
sns.pointplot(ax=ax, x="hour",y=sys.argv[3],data=m_df)

#### box plot ####


#sns.boxplot(x=df["type"], y=df[sys.argv[3]], data=df, order=["rumor","news"])
sns.boxplot(ax=ax,x="hour", y=sys.argv[3], hue="type",data=df, palette="Set2")

# put legend outside 
plt.legend(bbox_to_anchor=(0.95, 1), loc=3, borderaxespad=0.)
plt.show()

